Does mesoscopic elasticity control viscous slowing down in glassforming liquids?

The dramatic slowing down of relaxation dynamics of liquids approaching the glass transition remains a highly debated problem, where the crux of the puzzle resides in the elusive increase of the activation barrier $\Delta E(T)$ with decreasing temperature $T$. A class of theoretical frameworks -- known as elastic models -- attribute this temperature dependence to the variations of the liquid's macroscopic elasticity, quantified by the high-frequency shear modulus $G_\infty(T)$. While elastic models find some support in a number of experimental studies, these models do not take into account the spatial structures, length scales, and heterogeneity associated with structural relaxation in supercooled liquids. Here, we propose that viscous slowing down is controlled by a mesoscopic elastic stiffness $\kappa(T)$, defined as the characteristic stiffness of response fields to local dipole forces in the liquid's underlying inherent states. First, we show that $\kappa(T)$ -- which is intimately related to the energy and length scales characterizing quasilocalized, nonphononic excitations in glasses -- increases more strongly with decreasing $T$ than the macroscopic inherent state shear modulus $G(T)$ in several computer liquids. Second, we show that the simple relation $\Delta E(T)\propto\kappa(T)$ holds remarkably well for some computer liquids, implying a direct connection between the liquid's underlying mesoscopic elasticity and enthalpic energy barriers. On the other hand, we show that for other computer liquids, the above relation fails. Finally, we provide strong evidence that what distinguishes computer liquids in which the $\Delta E(T) \propto \kappa(T)$ relation holds, from those in which it does not, is that the latter feature highly granular potential energy landscapes, where many sub-basins separated by low activation barriers exist. [Rest of abstract abridged]

==> anc/supplementary_movies_description.txt <==
Supplemental Material: Does mesoscopic elasticity control viscous slowing down in glassforming liquids?

The supplementary videos show a representative inherent structure trajectory for each of the four main models studied in the paper. In one video, the particles are colored simply according to particle species. In a second video (ending in `disp'), which shows the same trajectory, the particles are colored according to the displacement from their initial positions, using the Viridis colormap with limits 0 to 0.4 sigma_AA. Each video shows only a selected group of particles, with the surrounding particles made invisible. Encoding was done at 10 frames per second, with the time difference between frames one molecular dynamics time step, except for the IPL model where it is 10 molecular dynamics time steps. All particles are drawn as spheres of radius 0.2 sigma, and all interacting bonds are drawn as cylinders of radius 0.06 sigma. See Section II of the paper for details about the model and simulation.

